CHEX-MATE: Morphological analysis of the sample

In this work, we performed an analysis of the X-ray morphology of the 118 CHEX-MATE (Cluster HEritage project with XMM-Newton - Mass Assembly and Thermodynamics at the Endpoint of structure formation) galaxy clusters, with the aim to provide a classification of their dynamical state. To investigate the link between the X-ray appearance and the dynamical state, we considered four morphological parameters: the surface brightness concentration, the centroid shift, and the second- and third-order power ratios. These indicators result to be: strongly correlated with each other, powerful in identifying the disturbed and relaxed population, characterised by a unimodal distribution and not strongly influenced by systematic uncertainties. In order to obtain a continuous classification of the CHEX-MATE objects, we combined these four parameters in a single quantity, M, which represents the grade of relaxation of a system. On the basis of the M value, we identified the most extreme systems of the sample, finding 15 very relaxed and 27 very disturbed galaxy clusters. From a comparison with previous analysis on X-ray selected samples, we confirmed that the Sunyaev-Zeldovich (SZ) clusters tend to be more disturbed. Finally, by applying our analysis on a simulated sample, we found a general agreement between the observed and simulated results, with the only exception of the concentration. This latter behaviour, is partially related to the presence of particles with high smoothed-particle hydrodynamics density in the central regions of the simulated clusters due to the action of the idealised isotropic thermal Active Galactic Nuclei (AGN) feedback.

==> Immagini/plotM_z.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.patches as mpatches
import scipy
from scipy import stats
import math 



fig, ax = plt.subplots()
M, z=np.loadtxt('M500_z_all.txt',unpack=True)
M500=[]
M500=M/0.6777
print(M)
Tier2_b=[]
Tier2_b_z=[]
Tier1_b=[]
Tier1_b_z=[]
altro=[]
altro_z=[]
che=[]
che_z=[]
for i in range(len(M)):
	if z[i]>0.2 and M[i]>7.25e+14 :
		Tier2_b.append(M[i])
		Tier2_b_z.append(z[i])
	if z[i]<0.2 and M[i]>7.25e+14 and M[i]<9.8e+14:
		Tier2_b.append(M[i])
		Tier2_b_z.append(z[i])
	
	if z[i]<0.2 and[(M[i]<8.8e+14 and M[i]>7.1e+14) or (M[i]<6e+14 and M[i]>2e+14) ]:
		Tier1_b.append(M[i])
		Tier1_b_z.append(z[i])
	else :
		altro.append(M[i])
		altro_z.append(z[i])
	if z[i]==0.14119608 and (M[i]>9e+14) or (M[i]<7.1e+14 and M[i]>6e+14) or M[i]<2e+14:
		che.append(M[i])
		che_z.append(z[i])

ax.plot(Tier1_b_z,Tier1_b,'bo',color='cyan')

ax.plot(altro_z,altro,'bo',color='black')
ax.plot(che_z,che,'bo',color='black')
ax.plot(Tier2_b_z,Tier2_b,'bo',color='magenta')
Tier2=[]
Tier1=[]
Tier2_z=[]
Tier1_z=[]

for i in range(len(M500)):
	if M500[i]>7.25e+14:
		Tier2.append(M500[i])
		Tier2_z.append(z[i])
	if z[i]<0.2 and M500[i]>2e+14 and M500[i]<9e+14:
		Tier1.append(M500[i])
		Tier1_z.append(z[i])

#ax.plot(Tier1_z,Tier1,'bo',color='orange')
#ax.plot(Tier2_z,Tier2,'bo',color='mediumblue')

M2, z2=np.loadtxt('M500_z.txt',unpack=True)
Tier2_a=[]
Tier1_a=[]
Tier2_a_z=[]
Tier1_a_z=[]
altro_b=[]
altro_b_z=[]
for i in range(len(M2)):
	if M2[i]>7.25e+14 and M2[i]<9e+14:
		Tier2_a.append(M2[i])
		Tier2_a_z.append(z2[i])
	if z2[i]<0.2 and  (M2[i]<8.8e+14 and M2[i]>7.1e+14) or (M2[i]<6e+14 and M2[i]>2e+14) :
		Tier1_a.append(M2[i])
		Tier1_a_z.append(z2[i])
	if z2[i]<0.2 and M2[i]<2e+14 or M2[i]>9e+14 or M2[i]<9e+14  :
		altro_b.append(M2[i])
		altro_b_z.append(z2[i])
M3, z3=np.loadtxt('M500_z_osservazioni.txt',unpack=True)
M3=M3*1e+14

Tier2_oss=[]
Tier1_oss=[]
Tier2_oss_z=[]
Tier1_oss_z=[]

for i in range(len(M3)):
	if M3[i]>7.25e+14:
		Tier2_oss.append(M3[i])
		Tier2_oss_z.append(z3[i])
	if z3[i]<0.2 and M3[i]>2e+14 and M3[i]<9e+14:
		Tier1_oss.append(M3[i])
		Tier1_oss_z.append(z3[i])
	
ax.plot(altro_b_z,altro_b,'bo',color='black')		
ax.plot(Tier1_a_z,Tier1_a,'bo',color='cyan', label='Tier 1$_{sim}$')
ax.plot(Tier2_a_z,Tier2_a,'bo',color='magenta',label='Tier 2$_{sim}$')
ax.plot(Tier1_oss_z,Tier1_oss,'bo',color='darkblue',label='Tier 1$_{obs}$')
ax.plot(Tier2_oss_z,Tier2_oss,'bo',color='purple',label='Tier 2$_{obs}$')
#ax.axvspan(0, 0.2, facecolor='blue', alpha=0.3,label='Tier1')
#ax.axhspan(7.25e+14, 2.56e+15, facecolor='gold', alpha=0.3,label='Tier2') 
j=np.arange(0.2,0.61,0.01)
ax.fill_between(j,7.25e+14, 1.5e+15, facecolor='deeppink', alpha=0.2)
j1=np.arange(0.05,0.2,0.01)
ax.fill_between(j1, 2e+14,6e+14, facecolor='dodgerblue', alpha=0.2)
ax.fill_between(j1, 7.25e+14,9.5e+14, facecolor='deeppink', alpha=0.2)
ax.fill_between(j1, 6.8e+14,9.5e+14, facecolor='dodgerblue', alpha=0.2)
ax.set_xlabel('z',fontsize=16)
ax.set_ylabel('M$_{500}$',fontsize=16)
ax.set_yscale('log')
hi=ax.legend(loc='upper center', bbox_to_anchor=(0.5, 1.15),
          ncol=2, fancybox=True, shadow=True, prop={"size":13})
hi.get_frame().set_alpha(None)
#plt.xlim([0, 0.62])
plt.savefig('simulated_sample.jpg')




